Energy Dependent Calculations of Fission Product, Prompt, and Delayed Neutron Yields for Neutron Induced Fission on $^{235}$U, $^{238}$U, and $^{239}$Pu

We perform energy dependent calculations of independent and cumulative fission product yields for $^{235}$U, $^{238}$U, and $^{239}$Pu in the first chance fission region. Starting with the primary fission fragment distributions taken from available experimental data and analytical functions based on assumptions for the excitation energy and spin-parity distributions, the Hauser-Feshbach statistical decay treatment for fission fragment de-excitation is applied to more than 1,000 fission fragments for the incident neutron energies up to 5 MeV. The calculated independent fission product yields are then used as an input of $\beta$-decay to produce the cumulative yield, and summation calculations are performed. Model parameters in these procedures are adjusted by applying the Bayesian technique at the thermal energy for $^{235}$U and $^{239}$Pu and in the fast energy range for $^{238}$U. The calculated fission observable quantities, such as the energy-dependent fission yields, and prompt and delayed neutron yields, are compared with available experimental data. We also study a possible impact of the second chance fission opening on the energy dependence of the delayed neutron yield by extrapolating the calculation.

==> fig/epsconv.sh <==
#!/bin/sh

for name in `find . -name '*.eps' | sed -e 's/\.\///g' -e 's/\..*$//g'`;
do
   echo $name
   epstopdf $name.eps $name.pdf
done


